Nonrelativistic Electron-Electron Thermal Bremsstrahlung Gaunt Factor

With the launch of the Chandra X-Ray Observatory and XMM-Newton, X-ray astronomy has entered an era of precision science. The precision observational data taken by these satellites require precision basic physics data for their analysis. The present authors have recently published a series of papers in which they have reported the results of the accurate calculations of the electron-ion thermal bremsstrahlung which are particularly suited for the analysis of the high-temperature galaxy clusters. In this paper we will present accurate analytic fitting formulae for the nonrelativistic electron-electron thermal bremsstrahlung Gaunt factor which will be useful for the analysis of the X-ray observational data taken by the Chandra X-Ray Observatory and XMM-Newton. With the publication of the present paper X-ray astronomers will be provided with an accurate thermal bremsstrahlung Gaunt factor which has an overall accuracy better than 1% for the temperature range 6.0 <log T[K] < 8.5.

==> equation10.f <==
c===========================================================================
c     fitting formula for e-e bremsstrahlung gaunt factor
c
c                 n_e
c      g_e-e= ------------ theta_e J(theta_e,u)
c              n_j (Z_j)^2
c                     
c                      Sqrt(3)
c      J(theta_e,u)=------------- u^2 exp(u) I(theta_e,u)
c                   10 Sqrt(2)Pi
c     
c                 k_B T          T[K]
c     theta_e = ---------- = --------------
c                 mc^2        5.9299 x 10^9
c
c     We give an analytic fitting formula for J(theta_e,u).
c     The range of the fitting is
c
c                 -4.0 <= log theta_e <=-1.3
c                 -4.0 <= log u       <=1.0         
c     
c     Function jfit(logth,logu) returns the fitting result 
c                                            of J(log(theta_e),log(u)). 
c 
c===========================================================================

      real*8 function jfit(logth,logu)
      implicit real*8(a-z)
      real a(1:121)
c
      data a/
     $     3.15847E+00,  2.46819E-02, -2.11118E-02,  1.24009E-02,
     $     -5.41633E-03,  1.70070E-03, -3.05111E-04, -1.21721E-04,
     $     1.77611E-04, -2.05480E-05, -3.58754E-05,
     $     -2.52430E+00,  1.03924E-01, -8.53821E-02,  4.73623E-02,
     $     -1.91406E-02,  5.39773E-03, -7.26681E-04, -7.47266E-04,
     $     8.73517E-04, -6.92284E-05, -1.80305E-04,
     $     4.04877E-01,  1.98935E-01, -1.52444E-01,  7.51656E-02,
     $     -2.58034E-02,  4.13361E-03,  4.67015E-03, -2.20675E-03,
     $     -2.67582E-03,  2.95254E-05,  1.40751E-03,
     $     6.13466E-01,  2.18843E-01, -1.45660E-01,  5.07201E-02,
     $     -2.23048E-03, -1.14273E-02,  1.24789E-02, -2.74351E-03,
     $     -4.57871E-03, -1.70374E-04,  2.06757E-03,
     $     6.28867E-01,  1.20482E-01, -4.63705E-02, -2.25247E-02,
     $     5.07325E-02, -3.23280E-02, -1.16976E-02, -1.00402E-03,
     $     2.96622E-02, -5.43191E-04, -1.23098E-02,
     $     3.29441E-01, -4.82390E-02,  8.16592E-02, -8.17151E-02,
     $     5.94414E-02, -2.19399E-02, -1.13488E-02, -2.38863E-03,
     $     1.89850E-02,  2.50978E-03, -8.81767E-03,
     $     -1.71486E-01, -1.20811E-01,  9.87296E-02, -4.59297E-02,
     $     -2.11247E-02,  1.76310E-02,  6.31446E-02, -2.28987E-03,
     $     -8.84093E-02,  4.45570E-03,  3.46210E-02,
     $     -3.68685E-01, -4.46133E-04, -3.24743E-02,  5.05096E-02,
     $     -5.05387E-02,  2.23352E-02,  1.33830E-02,  7.79323E-03,
     $     -2.93629E-02, -2.80083E-03,  1.23727E-02,
     $     -7.59200E-02,  8.88749E-02, -8.82637E-02,  5.58818E-02,
     $     9.20453E-03, -4.59817E-03, -8.54735E-02,  7.98332E-03,
     $     1.02966E-01, -5.68093E-03, -4.04801E-02,
     $     1.60187E-01,  2.50320E-02, -7.52221E-03, -9.11885E-03,
     $     1.67321E-02, -8.24286E-03, -6.47349E-03, -3.80435E-03,
     $     1.38957E-02,  1.10618E-03, -5.68689E-03,
     $     8.37729E-02, -1.28900E-02,  1.99419E-02, -1.71348E-02,
     $     -3.47663E-03, -3.90032E-04,  3.72266E-02, -4.25035E-03,
     $     -4.22093E-02,  2.33625E-03,  1.66733E-02/
      
      the     = (logth+2.65)/1.35
      u       = (logu+1.50)/2.50
      
      
      jfit =(A(1)+A(2)*the+A(3)*the**2+A(4)*the**3+A(5)*the**4
     *     +A(6)*the**5+A(7)*the**6+A(8)*the**7
     *     +A(9)*the**8+A(10)*the**9+A(11)*the**10)
      
     *     +(A(12)+A(13)*the+A(14)*the**2+A(15)*the**3+A(16)*the**4
     *     +A(17)*the**5+A(18)*the**6+A(19)*the**7
     *     +A(20)*the**8+A(21)*the**9+A(22)*the**10)*u
      
     *     +(A(23)+A(24)*the+A(25)*the**2+A(26)*the**3+A(27)*the**4
     *     +A(28)*the**5+A(29)*the**6+A(30)*the**7
     *     +A(31)*the**8+A(32)*the**9+A(33)*the**10)*u**(+2)
      
     *     +(A(34)+A(35)*the+A(36)*the**2+A(37)*the**3+A(38)*the**4
     *     +A(39)*the**5+A(40)*the**6+A(41)*the**7
     *     +A(42)*the**8+A(43)*the**9+A(44)*the**10)*u**(+3)
      
     *     +(A(45)+A(46)*the+A(47)*the**2+A(48)*the**3+A(49)*the**4
     *     +A(50)*the**5+A(51)*the**6+A(52)*the**7
     *     +A(53)*the**8+A(54)*the**9+A(55)*the**10)*u**(+4)
      
     *     +(A(56)+A(57)*the+A(58)*the**2+A(59)*the**3+A(60)*the**4
     *     +A(61)*the**5+A(62)*the**6+A(63)*the**7
     *     +A(64)*the**8+A(65)*the**9+A(66)*the**10)*u**(+5)
      
     *     +(A(67)+A(68)*the+A(69)*the**2+A(70)*the**3+A(71)*the**4
     *     +A(72)*the**5+A(73)*the**6+A(74)*the**7
     *     +A(75)*the**8+A(76)*the**9+A(77)*the**10)*u**(+6)
      
     *     +(A(78)+A(79)*the+A(80)*the**2+A(81)*the**3+A(82)*the**4
     *     +A(83)*the**5+A(84)*the**6+A(85)*the**7
     *     +A(86)*the**8+A(87)*the**9+A(88)*the**10)*u**(+7)
      
     *     +(A(89)+A(90)*the+A(91)*the**2+A(92)*the**3+A(93)*the**4
     *     +A(94)*the**5+A(95)*the**6+A(96)*the**7
     *     +A(97)*the**8+A(98)*the**9+A(99)*the**10)*u**(+8)
      
     *     +(A(100)+A(101)*the+A(102)*the**2+A(103)*the**3+A(104)*the**4
     *     +A(105)*the**5+A(106)*the**6+A(107)*the**7
     *     +A(108)*the**8+A(109)*the**9+A(110)*the**10)*u**(+9)
      
     *     +(A(111)+A(112)*the+A(113)*the**2+A(114)*the**3+A(115)*the**4
     *     +A(116)*the**5+A(117)*the**6+A(118)*the**7
     *     +A(119)*the**8+A(120)*the**9+A(121)*the**10)*u**(+10)
      
      return
      end


==> equation15.f <==
c===========================================================================
c     fitting formula for e-e bremsstrahlung gaunt factor
c
c                 n_e
c      g_e-e= ------------ theta_e J(theta_e,u)
c              n_j (Z_j)^2
c                     
c                      Sqrt(3)
c      J(theta_e,u)=------------- u^2 exp(u) I(theta_e,u)
c                   10 Sqrt(2)Pi
c
c                  /
c     J(theta_e) = | exp(-u)J(theta_e,u)du
c                  /
c
c                   Sqrt(3)     / 
c               = ------------- | u^2 exp(u) I(theta_e,u)
c                 10 Sqrt(2)Pi  /
c
c     We give an analytic fitting formula for J(theta_e).
c     The range of the fitting is
c
c                 -4.0 <= log theta_e <=-1.3
c     
c     Function jfit(logth) returns the fitting result 
c                                                 of J(log(theta_e)). 
c 
c===========================================================================
      real*8 function jfit(logth)
      implicit real*8(a-z)
      real b(1:11)
      data b/
     $     2.21564E+00,1.83879E-01,-1.33575E-01,5.89871E-02,    
     $     -1.45904E-02,-7.10244E-04,2.80940E-03,-1.70485E-03,     
     $     5.26075E-04,9.94159E-05,-1.06851E-04/     
      theta=(logth+2.65d0)/1.35d0
      jfit=  b(1)
     *     +b(2)*theta   
     *     +b(3)*theta**2d0 
     *     +b(4)*theta**3d0  
     *     +b(5)*theta**4d0   
     *     +b(6)*theta**5d0   
     *     +b(7)*theta**6d0   
     *     +b(8)*theta**7d0  
     *     +b(9)*theta**8d0   
     *     +b(10)*theta**9d0  
     *     +b(11)*theta**10d0   
      return
      end

